Optimizing Error-Bounded Lossy Compression for Scientific Data on GPUs

Error-bounded lossy compression is a critical technique for significantly reducing scientific data volumes. With ever-emerging heterogeneous high-performance computing (HPC) architecture, GPU-accelerated error-bounded compressors (such as cuSZ+ and cuZFP) have been developed. However, they suffer from either low performance or low compression ratios. To this end, we propose cuSZ+ to target both high compression ratios and throughputs. We identify that data sparsity and data smoothness are key factors for high compression throughputs. Our key contributions in this work are fourfold: (1) We propose an efficient compression workflow to adaptively perform run-length encoding and/or variable-length encoding. (2) We derive Lorenzo reconstruction in decompression as multidimensional partial-sum computation and propose a fine-grained Lorenzo reconstruction algorithm for GPU architectures. (3) We carefully optimize each of cuSZ+ kernels by leveraging state-of-the-art CUDA parallel primitives. (4) We evaluate cuSZ+ using seven real-world HPC application datasets on V100 and A100 GPUs. Experiments show cuSZ+ improves the compression throughputs and ratios by up to 18.4X and 5.3X, respectively, over cuSZ on the tested datasets.

==> eval/process.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "output_type": "display_data",
     "data": {
      "text/plain": "<rich.jupyter.JupyterRenderable at 0x7fea0305e1f0>",
      "text/html": "<pre style=\"white-space:pre;overflow-x:auto;line-height:normal;font-family:Menlo,'DejaVu Sans Mono',consolas,'Courier New',monospace\"><span style=\"font-weight: bold\">[</span><span style=\"color: #008000\">'up-6148'</span> <span style=\"color: #008000\">'tf-8280'</span> <span style=\"color: #008000\">'b2-7742'</span> <span style=\"color: #008000\">'aj-a100'</span> <span style=\"color: #008000\">'aj-v100'</span> <span style=\"color: #008000\">'aj-p100'</span> <span style=\"color: #008000\">'lm-3080'</span>\n <span style=\"color: #008000\">'aj-8000'</span> <span style=\"color: #008000\">'tf-5000'</span><span style=\"font-weight: bold\">]</span>\n</pre>\n"
     },
     "metadata": {}
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": "<rich.jupyter.JupyterRenderable at 0x7fea0305eee0>",
      "text/html": "<pre style=\"white-space:pre;overflow-x:auto;line-height:normal;font-family:Menlo,'DejaVu Sans Mono',consolas,'Courier New',monospace\"><span style=\"font-weight: bold\">[</span>\n    <span style=\"color: #008000\">'c_lorenzo'</span>,\n    <span style=\"color: #008000\">'outlier'</span>,\n    <span style=\"color: #008000\">'histogram'</span>,\n    <span style=\"color: #008000\">'huff-enc'</span>,\n    <span style=\"color: #008000\">'kernel-zip'</span>,\n    <span style=\"color: #008000\">'huff-dec'</span>,\n    <span style=\"color: #008000\">'scatter-outlier'</span>,\n    <span style=\"color: #008000\">'x_lorenzo'</span>,\n    <span style=\"color: #008000\">'kernel-unzip'</span>\n<span style=\"font-weight: bold\">]</span>\n</pre>\n"
     },
     "metadata": {}
    }
   ],
   "source": [
    "import csv\n",
    "import pandas as pd\n",
    "from rich import print\n",
    "import pretty_errors\n",
    "import numpy as np\n",
    "\n",
    "pretty_errors.replace_stderr()\n",
    "df = pd.read_excel(\"sc-eval.xlsx\", sheet_name=\"eval\")\n",
    "\n",
    "placeholders = {\"na\": r\"\\scriptsize\\color{gray}\\raisebox{1.5pt}{n/a}\\hspace{2em}\", \"SKIP\": \" \"}\n",
    "\n",
    "kernel_cols = list(df.columns)[3:]\n",
    "kernel_cols = kernel_cols[:3] + kernel_cols[4:6] + kernel_cols[9:]\n",
    "softwares = list(df['software'].unique())\n",
    "baselines = [\"tf-8280\", \"aj-v100\", \"aj-v100\"]\n",
    "softwares_with_baselines = list(zip(softwares, baselines))\n",
    "#devices = list(df['device'].unique())\n",
    "data = list(df['datum'].unique())\n",
    "\n",
    "corresponding_colors = dict(zip(\n",
    "    ['up-6148', 'b2-7742', 'tf-8280', 'aj-a100', 'aj-v100', 'aj-p100', 'lm-3080', 'aj-8000', 'tf-5000'],\n",
    "    [\"white!80!R\", \"black\", \"gray!40\", \"Bv\", \"Y\", \"none\", \"Bv!60\", \"gray!20\", \"gray!10\"]))\n",
    "\n",
    "print(df['device'].unique())\n",
    "print(kernel_cols)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "zip_table_start = r\"\\begin{tabular}{ @{} r *{11}{ r@{} } }\"\n",
    "zip_table_title = r\"& \\EVALTITLE{          } & \\EVALTITLE{gather}  & \\EVALTITLE{         } & \\EVALTITLE{Huffman}  & \\EVALTITLE{zip:}        & \\EVALTITLE{Huffman}  & \\EVALTITLE{scatter} & \\EVALTITLE{       } & \\EVALTITLE{unzip:}       \\\\[-.6ex]\"\n",
    "zip_table_title+= r\"& \\EVALTITLE{dual-quant} & \\EVALTITLE{outlier} & \\EVALTITLE{histogram} & \\EVALTITLE{encoding} & \\EVALTITLE{all kernels} & \\EVALTITLE{decoding} & \\EVALTITLE{outlier} & \\EVALTITLE{reconst} & \\EVALTITLE{all kernels}  \\\\\"\n",
    "zip_col_start   = 0\n",
    "zip_col_end     = len(kernel_cols)\n",
    "\n",
    "unzip_table_start = r\"\\begin{tabular}{ @{} r *{4}{ r@{} } }\"\n",
    "unzip_table_title = r\"& \\EVALTITLE{Huffman}  & \\EVALTITLE{scatter} & \\EVALTITLE{       } & \\EVALTITLE{unzip:} \\\\\"\n",
    "unzip_table_title+= r\"& \\EVALTITLE{decoding} & \\EVALTITLE{outlier} & \\EVALTITLE{reconst} & \\EVALTITLE{all kernels} \\\\\"\n",
    "unzip_col_start   = 5\n",
    "unzip_col_end     = len(kernel_cols)\n",
    "\n",
    "\n",
    "def gen_content_v1(table_start, table_title, col_start, col_end):\n",
    "    content = []; content.append(table_start); content.append(table_title)\n",
    "\n",
    "    for sw,baseline in softwares_with_baselines[:-1]:\n",
    "        for datum in data:\n",
    "            on_this_datum = df.query(f'software == \"{sw}\" & datum == \"{datum}\"')\n",
    "            pivot = on_this_datum.query(f'device == \"{baseline}\"')\n",
    "            devices = list(on_this_datum['device'].unique())\n",
    "            \n",
    "            for dev in devices:\n",
    "                exp = on_this_datum.query(f'device == \"{dev}\"')\n",
    "                color = corresponding_colors[dev]\n",
    "                short_dev = dev.split('-')[1]\n",
    "                \n",
    "                if short_dev in [\"p100\", \"6148\"]:\n",
    "                    continue\n",
    "                \n",
    "                items_this_exp = [r\"\\raisebox{1.5pt}{\\scriptsize \" + short_dev.upper() + \"}\"]\n",
    "                \n",
    "                for i, k in enumerate(kernel_cols[col_start:col_end]):\n",
    "                    try:\n",
    "                        if k == \"codebook\":\n",
    "                            item = \"\\\\TIME{{{:.2e}}}{{}}{{}}{{white}}\".format(float(exp[k]))\n",
    "                        else:\n",
    "                            pivot_perf = float(pivot[k])\n",
    "                            \n",
    "                            this_perf = float(exp[k])\n",
    "                            ratio = this_perf / pivot_perf\n",
    "                            \n",
    "                            base_draw_len = np.log(pivot_perf)\n",
    "                            draw_len = base_draw_len * ratio \n",
    "                            draw_len*= 1.5 if i == col_end - col_start - 1 else 1\n",
    "                            \n",
    "                            bar = \"BARdefault\"\n",
    "                            if short_dev in [\"3080\", \"5000\", \"8000\"]:\n",
    "                                bar = \"BARpattern\"\n",
    "                            if short_dev in [\"v100\"]:\n",
    "                                bar = \"BARreference\"\n",
    "                            item = f\"\\{bar}{{{this_perf:.01f}}}{{{ratio:.2f}}}{{{draw_len}}}{{{color}}}\" ## #1 val, #2 ratio, #3 draw-length, #4 color\n",
    "                    except ValueError:\n",
    "                        item = placeholders[pivot[k].to_string(index=False).strip()]\n",
    "                    items_this_exp.append(str(item))\n",
    "                line = \" & \".join([str(i) for i in items_this_exp]) + \"\\t\" + \"\\\\\\\\[-1.0ex]\"\n",
    "                content.append(line)\n",
    "            content.append(r\"\\\\[-1ex]\")\n",
    "    content.append(r\"\\end{tabular}\")\n",
    "\n",
    "    return content"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "output_type": "stream",
     "name": "stdout",
     "text": [
      "This is pdfTeX, Version 3.14159265-2.6-1.40.21 (TeX Live 2020) (preloaded format=pdflatex)\n",
      " restricted \\write18 enabled.\n",
      "entering extended mode\n"
     ]
    }
   ],
   "source": [
    "content= gen_content_v1(zip_table_start, zip_table_title, zip_col_start, zip_col_end)\n",
    "open(\"sample_eval_tab.tex\", 'w').write(\"\\n\".join(content))\n",
    "\n",
    "!pdflatex --interaction=batchmode sample_eval && open sample_eval.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3",
   "language": "python"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3-final"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
